Leading isospin breaking effects in the hadronic vacuum polarisation with open boundaries

We discuss leading isospin breaking effects in the hadronic vacuum polarisation required for the investigation of the hadronic contribution to $(g-2)_{\mu}$. The calculation proceeds by expanding the relevant correlation functions around the isosymmetric limit. Isosymmetric observables are evaluated on gauge ensembles with $N_{f}=2+1$, $O(a)$ improved Wilson fermions and open boundary conditions generated by the CLS effort. Particular emphasis is placed on the relevant quark-disconnected diagrams required for a complete treatment of leading isospin breaking effects in the valence quark sector. We provide a detailed discussion of the renormalisation of the vector current in QCD+QED taking operator mixing into account.

==> corqp_vv.py <==
from pyfeyn.user import *
from pyx import *
from pyx import bbox
import math

text.preamble(r"\usepackage{nicefrac}")

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con0.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis0.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Ellipse(center=vtx3, xradius=0.4, yradius=0.4, fill=[GREY], points=[vtx3]).addLabel("\\Large$\\Delta\\beta$", displace=0.05)

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_betadet.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(-3.5, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Ellipse(center=vtx3, xradius=0.4, yradius=0.4, fill=[GREY], points=[vtx3]).addLabel("\\Large$\\Delta\\beta$", displace=0.05)

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

c = fd.drawToCanvas()
c.stroke(path.line(-4, 1.25, 3, 1.25),[color.rgb.white])
c.stroke(path.line(-4, -1.25, 3, -1.25),[color.rgb.white])
c.writetofile("vv_con1_betadet2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, -1).addLabel("\\Large$f$", displace=0.4, angle=90)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx1])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa2 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa3 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_det1f.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, 1).addLabel("\\Large$f$", displace=0.5, angle=270)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx1])

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=-2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))
fa3 = Fermion(vtx3, vtx1).addArrow().arcThru(x=2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_det2f.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, -1)
vtx4 = Vertex(0, 1)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx1])
c4 = Circle(center=vtx4, radius=0.1, fill=[GREY], points=[vtx1])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa2 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa3 = Fermion(vtx2, vtx4).addArrow().arcThru(x=-2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))
fa4 = Fermion(vtx4, vtx1).addArrow().arcThru(x=2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))

bos1 = Photon(vtx3, vtx4).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_exch.pdf")

del fd

def func_cirle_x(angle):

  return 2.5*math.sin(angle)

def func_cirle_y(angle):

  return 1.5-2.5*math.cos(angle)

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(func_cirle_x(math.atan(4./3.)/2.), func_cirle_y(math.atan(4./3.)/2.))
vtx4 = Vertex(func_cirle_x(-math.atan(4./3.)/2.), func_cirle_y(-math.atan(4./3.)/2.))

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])
c4 = Circle(center=vtx4, radius=0.1, fill=[GREY], points=[vtx4])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=func_cirle_x(math.atan(4./3.)*3./4.), y=func_cirle_y(math.atan(4./3.)*3./4.))
fa2 = Fermion(vtx3, vtx4).addArrow().arcThru(x=0, y=-1)
fa3 = Fermion(vtx4, vtx2).addArrow().addArrow().arcThru(x=func_cirle_x(-math.atan(4./3.)*3./4.), y=func_cirle_y(-math.atan(4./3.)*3./4.))
fa4 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

bos1 = Photon(vtx3, vtx4).arcThru(x=0, y=0).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_bow1.pdf")

del fd

def func_cirle_x(angle):

  return 2.5*math.sin(angle)

def func_cirle_y(angle):

  return -1.5+2.5*math.cos(angle)

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(func_cirle_x(-math.atan(4./3.)/2.), func_cirle_y(-math.atan(4./3.)/2.))
vtx4 = Vertex(func_cirle_x(math.atan(4./3.)/2.), func_cirle_y(math.atan(4./3.)/2.))

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])
c4 = Circle(center=vtx4, radius=0.1, fill=[GREY], points=[vtx4])

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=func_cirle_x(-math.atan(4./3.)*3./4.), y=func_cirle_y(-math.atan(4./3.)*3./4.))
fa3 = Fermion(vtx3, vtx4).addArrow().arcThru(x=0, y=1)
fa4 = Fermion(vtx4, vtx1).addArrow().addArrow().arcThru(x=func_cirle_x(math.atan(4./3.)*3./4.), y=func_cirle_y(math.atan(4./3.)*3./4.))

bos1 = Photon(vtx3, vtx4).arcThru(x=0, y=0).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_bow2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, -1)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx1])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa2 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa3 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

bos1 = Photon(vtx3, vtx3).arcThru(x=0, y=0).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_tad1.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, 1)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx1])

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=-2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))
fa3 = Fermion(vtx3, vtx1).addArrow().arcThru(x=2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))

bos1 = Photon(vtx3, vtx3).arcThru(x=0, y=0).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_tad2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(0, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Ellipse(center=vtx3, xradius=0.4, yradius=0.4, fill=[GREY], points=[vtx3]).addLabel("\\Large$\\Delta\\beta$", displace=0.05)

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_betadet.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(-3, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Ellipse(center=vtx3, xradius=0.6, yradius=0.3, fill=[GREY], points=[vtx3]).addLabel("\\Large$\\frac{{\\Delta\\beta}}{{\\beta}}S_{{\\mathbf{{g}}}}$", displace=0.05)

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

c = fd.drawToCanvas()
c.stroke(path.line(-4, 1.25, 3, 1.25),[color.rgb.white])
c.stroke(path.line(-4, -1.25, 3, -1.25),[color.rgb.white])
c.writetofile("vv_dis1_betadet2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(1, 0).addLabel("\\Large$f$", displace=0.3, angle=180)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=1.5, y=-0.5)
fa2 = Fermion(vtx3, vtx1).addArrow().arcThru(x=1.5, y=0.5)
fa3 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_det1f.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(-1, 0).addLabel("\\Large$f$", displace=0.3, angle=0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=-1.5, y=0.5)
fa3 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-1.5, y=-0.5)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_det2f.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(1, 0)
vtx4 = Vertex(-1, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])
c4 = Circle(center=vtx4, radius=0.1, fill=[GREY], points=[vtx4])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=1.5, y=-0.5)
fa2 = Fermion(vtx3, vtx1).addArrow().arcThru(x=1.5, y=0.5)
fa3 = Fermion(vtx2, vtx4).addArrow().arcThru(x=-1.5, y=0.5)
fa4 = Fermion(vtx4, vtx2).addArrow().arcThru(x=-1.5, y=-0.5)

bos1 = Photon(vtx3, vtx4).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_exch.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(1, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=1.5, y=-0.5)
fa2 = Fermion(vtx3, vtx1).addArrow().arcThru(x=1.5, y=0.5)
fa3 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

bos1 = Photon(vtx3, vtx3).setAmplitude(0.1).setFrequency(0.75).arcThru(x=0, y=0)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_tad1.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(-1, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=-1.5, y=0.5)
fa3 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-1.5, y=-0.5)

bos1 = Photon(vtx3, vtx3).setAmplitude(0.1).setFrequency(0.75).arcThru(x=0, y=0)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_tad2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(1.5, 0.5)
vtx4 = Vertex(1.5, -0.5)
vtx5 = Vertex(-1.5, -0.5)
vtx6 = Vertex(-1.5, 0.5)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])
c4 = Circle(center=vtx4, radius=0.1, fill=[GREY], points=[vtx4])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=1.5+0.5/math.sqrt(2.), y=0.5/math.sqrt(2.))
fa2 = Fermion(vtx3, vtx4).addArrow().arcThru(x=1, y=0)
fa3 = Fermion(vtx4, vtx1).addArrow().arcThru(x=1.5+0.5/math.sqrt(2.), y=-0.5/math.sqrt(2.))
fa4 = Fermion(vtx2, vtx5).arcThru(x=-1.5-0.5/math.sqrt(2.), y=-0.5/math.sqrt(2.))
fa5 = Fermion(vtx5, vtx6).addArrow().arcThru(x=-1, y=0)
fa6 = Fermion(vtx6, vtx2).arcThru(x=-1.5-0.5/math.sqrt(2.), y=0.5/math.sqrt(2.))

bos1 = Photon(vtx3, vtx4).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_bow1.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(0)}$", displace=0.75, angle=100)
vtx3 = Vertex(1.5, 0.5)
vtx4 = Vertex(1.5, -0.5)
vtx5 = Vertex(-1.5, -0.5)
vtx6 = Vertex(-1.5, 0.5)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx5, radius=0.1, fill=[GREY], points=[vtx5])
c4 = Circle(center=vtx6, radius=0.1, fill=[GREY], points=[vtx6])

fa1 = Fermion(vtx1, vtx3).arcThru(x=1.5+0.5/math.sqrt(2.), y=0.5/math.sqrt(2.))
fa2 = Fermion(vtx3, vtx4).addArrow().arcThru(x=1, y=0)
fa3 = Fermion(vtx4, vtx1).arcThru(x=1.5+0.5/math.sqrt(2.), y=-0.5/math.sqrt(2.))
fa4 = Fermion(vtx2, vtx5).addArrow().arcThru(x=-1.5-0.5/math.sqrt(2.), y=-0.5/math.sqrt(2.))
fa5 = Fermion(vtx5, vtx6).addArrow().arcThru(x=-1, y=0)
fa6 = Fermion(vtx6, vtx2).addArrow().arcThru(x=-1.5-0.5/math.sqrt(2.), y=0.5/math.sqrt(2.))

bos1 = Photon(vtx5, vtx6).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_bow2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(\\frac{1}{2})}_{e^{2}}$", displace=0.75, angle=100)
vtx3 = Vertex(1, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=1.5, y=-0.5)
fa2 = Fermion(vtx3, vtx1).addArrow().arcThru(x=1.5, y=0.5)
fa3 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

bos1 = Photon(vtx2, vtx3).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_op21.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(\\frac{1}{2})}_{e^{2}}$", displace=0.75, angle=100)
vtx3 = Vertex(0, -1)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx1])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx1])

fa1 = Fermion(vtx1, vtx3).addArrow().arcThru(x=2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa2 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-2.5/math.sqrt(2), y=1.5-2.5/math.sqrt(2))
fa3 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

bos1 = Photon(vtx2, vtx3).arcThru(x=-2+2.5/math.sqrt(2), y=-2.5+2.5/math.sqrt(2)).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_op21.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(\\frac{1}{2})}_{e^{2}}$", displace=0.75, angle=100)
vtx3 = Vertex(0, 1)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=-2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))
fa3 = Fermion(vtx3, vtx1).addArrow().arcThru(x=2.5/math.sqrt(2), y=-1.5+2.5/math.sqrt(2))

bos1 = Photon(vtx2, vtx3).arcThru(x=-2+2.5/math.sqrt(2), y=2.5-2.5/math.sqrt(2)).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_con1_op22.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(1)}_{e^{2}}$", displace=0.75, angle=100)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])

fa1 = Fermion(vtx1, vtx2).addArrow().arcThru(x=0, y=-1)
fa2 = Fermion(vtx2, vtx1).addArrow().arcThru(x=0, y=1)

bos1 = Photon(vtx2, vtx2).arcThru(x=-3, y=0).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-3.25, 1.25, 3, 1.25),[color.rgb.white])
c.stroke(path.line(-3.25, -1.25, 3, -1.25),[color.rgb.white])
c.writetofile("vv_con1_op2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(1)}_{e^{2}}$", displace=0.75, angle=100)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx2).addArrow().arcThru(x=-1, y=0)

bos1 = Photon(vtx2, vtx2).arcThru(x=-3, y=0).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_op2.pdf")

del fd

processOptions()
fd = FeynDiagram()

vtx1 = Vertex(2, 0).addLabel("\\Large$(V_{\\mathrm{l}}^{i_{1}}){}^{(0)}$", displace=0.75, angle=80)
vtx2 = Vertex(-2, 0).addLabel("\\Large$(V_{d_{2}}^{i_{2}}){}^{(\\frac{1}{2})}_{e^{2}}$", displace=0.75, angle=100)
vtx3 = Vertex(-1, 0)

c1 = Circle(center=vtx1, radius=0.1, fill=[BLACK], points=[vtx1])
c2 = Circle(center=vtx2, radius=0.1, fill=[BLACK], points=[vtx2])
c3 = Circle(center=vtx3, radius=0.1, fill=[GREY], points=[vtx3])

fa1 = Fermion(vtx1, vtx1).addArrow().arcThru(x=1, y=0)
fa2 = Fermion(vtx2, vtx3).addArrow().arcThru(x=-1.5, y=0.5)
fa3 = Fermion(vtx3, vtx2).addArrow().arcThru(x=-1.5, y=-0.5)

bos1 = Photon(vtx2, vtx3).setAmplitude(0.1).setFrequency(0.75)

c = fd.drawToCanvas()
c.stroke(path.line(-2.9, 1.15, 2.95, 1.15),[color.rgb.white])
c.stroke(path.line(-2.9, -1.15, 2.95, -1.15),[color.rgb.white])
c.writetofile("vv_dis1_op22.pdf")

del fd

